Streamlined data analysis in Python

Python is a particularly appealing language to carry out data analysis, owing in part to its user-friendly character as well as its access to well maintained and powerful libraries like NumPy and SciPy. Still, for the purpose of analyzing data in a lattice QCD context, some desirable functionality is missing from these libraries. Moreover, scripting languages tend to be slower than compiled ones. To help address these points we present the AnalysisToolbox, a collection of Python modules to facilitate lattice QCD data analysis. Some highlighted features include general-purpose jackknife and bootstrap routines; modules for reading in and storing gauge configurations; a module to carry out hadron resonance gas model calculations; and convenience wrappers for SciPy integration, curve fitting, and splines. These features are sped up behind the scenes using parallelization and just-in-time compilation.

==> cleanBib.py <==
#!/bin/python3

#
# Quick script to clean up a bibliography. I know I could figure out
# how bibtex works instead of writing a python script, but I just
# don't want to learn. I'm tired of learning about software, so
# very, very tired.
#


from common import countLines


startlines = countLines('bibliography.bib')


bib=open('bibliography.bib','r')
out=open('temp.bib','w')

#
# Remove uninteresting bibliographic information.
#
for line in bib:

  # too many authors --> et al
  if line.strip().startswith('author'):
    authors=line.split('=')[1].split(' and ')
    if len(authors)>4:
      first = authors[0].strip()[1:]
      new ='        author = {'+first+' and others},\n'
      out.write(new)
      continue

  # metadata that are not very interesting 
  elif line.strip().startswith('month'):
    continue
  elif line.strip().startswith('language'):
    continue
  elif line.strip().startswith('langid'):
    continue
  elif line.strip().startswith('abstract'):
    continue
  elif line.strip().startswith('editor'):
    continue
  elif line.strip().startswith('urldate'):
    continue
  elif line.strip().startswith('issn'):
    continue
  elif line.strip().startswith('collaborator'):
    continue
  elif line.strip().startswith('file'):
    continue
  elif line.strip().startswith('note'):
    continue
  elif line.strip().startswith('reportNumber'):
    continue
  out.write(line)


bib.close()
out.close()


endlines = countLines('temp.bib')
print('Eliminated',startlines-endlines,'useless lines of bibliographic information')


==> code/HRG.py <==
import numpy as np
import latqcdtools.base.logger as logger
from latqcdtools.physics.HRG import HRG
from latqcdtools.base.readWrite import readTable, writeTable
from latqcdtools.base.initialize import initialize, finalize

# Write terminal output to log file. Includes git commit hash.
initialize('HRG.log')

# Pick a temperature range in MeV
T = np.arange(100, 166, 1)

# Read in hadron names, masses, charges, baryon number, strangeness,
# charm, and degeneracy factor. This table is provided with AnalysisToolbox.
QMHRG_table = '../latqcdtools/physics/HRGtables/QM_hadron_list_ext_strange_2020.txt'
hadrons, M, Q, B, S, C, g = readTable(QMHRG_table, usecols=(0,1,2,3,4,5,6),
                                      dtype="U11,f8,i8,i8,i8,i8,i8")
w = np.array([1 if ba==0 else -1 for ba in B])

# Instantiate HRG object.
QMhrg = HRG(M,g,w,B,S,Q,C)

# This computation is vectorized since T is a numpy array.
logger.info('Computing chi2B.')
chi = QMhrg.gen_chi(T, B_order=2, Q_order=0, S_order=0, C_order=0,
                    muB_div_T=0.3, muQ_div_T=0, muS_div_T=0, muC_div_T=0)

# Output T and chi2B as columns in this table.
writeTable("chi2B.txt", T, chi, header=['T [MeV]','chi2B (QMHRG)'])

finalize()


==> code/continuumExtrapolate.py <==
import numpy as np
import latqcdtools.base.logger as logger
from latqcdtools.base.readWrite import readTable
from latqcdtools.base.printErrorBars import get_err_str
from latqcdtools.base.initialize import initialize, finalize
from latqcdtools.math.num_deriv import diff_deriv
from latqcdtools.math.spline import getSpline
from latqcdtools.statistics.statistics import gaudif
from latqcdtools.statistics.bootstr import bootstr_from_gauss
from latqcdtools.physics.continuumExtrap import continuumExtrapolate
from latqcdtools.physics.constants import r0_phys
from latqcdtools.physics.lattice_params import latticeParams

initialize('cont.log')

Nts         = [6,8,10,12,14,16,18,20]
Tds, Tderrs = [], []

for Nt in Nts:

    T  = []
    Ns = Nt*3

    # Read in Polyakov loop measurements, 
    beta, PM, PE = readTable('ploop/Nt'+str(Nt)+'.txt',usecols=(0,1,2))

    # Create array of temperatures in physical units
    for b in beta:
        lp = latticeParams(Ns, Nt, b, scaleType='r0') 
        T.append( lp.getT() )
    t = np.linspace(T[0],T[-1],1001)

    # Extract Td from inflection point of <|P|> vs T using natural spline
    def getTd(pm):
        spl  = getSpline(T, pm, natural=True)
        dPdT = diff_deriv(t, spl)
        maxIndex = np.argmax(dPdT)
        return t[maxIndex]

    # Error in Td estimate comes from 1000 Gaussian bootstrap samples
    Td, Tde = bootstr_from_gauss(getTd, PM, PE, 1000)
    Tds.append(Td)
    Tderrs.append(Tde)

# Perform O(a^4) continuum-limit extrapolation
result, result_err, chidof = continuumExtrapolate( Nts, Tds, Tderrs, order=2, 
                                                   xtype="Nt", show_results=True,
                                                   plot_results=True )

# Do a Z-test against literature result,  
r0 = r0_phys(year=2014, units="MeVinv")
Tdr0, Tdr0e = r0 * result[0], r0 * result_err[0]
Tdr0_lit, Tdr0_lite = 0.7457, 0.0045
logger.info('q(ours vs. lit) =',gaudif(Tdr0,Tdr0e,Tdr0_lit,Tdr0_lite))

finalize()


==> common.py <==
#!/bin/python3

def countLines(filename):
  file = open(filename,'r')
  nlines = 0
  for line in file:
    nlines += 1
  file.close()
  return nlines

